PIFu: Pixel-Aligned Implicit Function for High-Resolution Clothed Human Digitization

We introduce Pixel-aligned Implicit Function (PIFu), a highly effective implicit representation that locally aligns pixels of 2D images with the global context of their corresponding 3D object. Using PIFu, we propose an end-to-end deep learning method for digitizing highly detailed clothed humans that can infer both 3D surface and texture from a single image, and optionally, multiple input images. Highly intricate shapes, such as hairstyles, clothing, as well as their variations and deformations can be digitized in a unified way. Compared to existing representations used for 3D deep learning, PIFu can produce high-resolution surfaces including largely unseen regions such as the back of a person. In particular, it is memory efficient unlike the voxel representation, can handle arbitrary topology, and the resulting surface is spatially aligned with the input image. Furthermore, while previous techniques are designed to process either a single image or multiple views, PIFu extends naturally to arbitrary number of views. We demonstrate high-resolution and robust reconstructions on real world images from the DeepFashion dataset, which contains a variety of challenging clothing types. Our method achieves state-of-the-art performance on a public benchmark and outperforms the prior work for clothed human digitization from a single image.

==> figures/shrinkpdf.sh <==
#!/bin/bash
while test $# -gt 0 ;
do
     case $1 in
	*.pdf)
	    /usr/local/bin/gs -dPDFSETTINGS=/prepress -dCompatibilityLevel=1.4 -dNOPAUSE -dQUIET -dBATCH -sDEVICE=pdfwrite -dSAFER -sOutputFile=${1%.pdf}.s.pdf $1
	    mv ${1%.pdf}.s.pdf $1
	    ;;
	*)
	    echo "File $1 not recognised, skipping"
	    ;;
	esac
     shift
done
# end of script.
